Cut-Simulation and Impredicativity

We investigate cut-elimination and cut-simulation in impredicative (higher-order) logics. We illustrate that adding simple axioms such as Leibniz equations to a calculus for an impredicative logic -- in our case a sequent calculus for classical type theory -- is like adding cut. The phenomenon equally applies to prominent axioms like Boolean- and functional extensionality, induction, choice, and description. This calls for the development of calculi where these principles are built-in instead of being treated axiomatically.

==> submit.mac <==
\def\tps{\sc Tps}
\def\leo{{\sc Leo}}
\def\Vars{{\cV}}                      %set of variables
\def\Signat{{\Sigma}}                 %Signature
\def\free{{free}}
\def\thdash{\null\mathrel{\vdash\!\!\!\vdash}}
\def\semtrue{{\tt T}}
\def\semfalse{{\tt F}}
\def\semival{\upsilon}
\def\follof{\Leftrightarrow}         % Logische Aequivalenz
\def\implies{\Rightarrow}
\def\Leibq{\mbox{\bf Q}}
\def\Leibeq{\doteq}
\def\Andrewseq{\stackrel{..}{=}}
\def\Metaeq{\equiv}
\def\Primeq{=}
\def\Primq{\bf{q}}
\def\Domeq{\sf{q}}
\def\deq{{\;\colon\kern-.2em=\;}}
\def\ov#1{{\overline{#1}}}
\def\sdot{\rule{.3ex}{.3ex}\hskip.1ex}
\def\lamdot#1{\lambda{#1}\sdot}
\def\alldot#1{\forall{#1}\sdot}
\def\exdot#1{\exists{#1}\sdot}
\def\setdivider{\;\bigl|\;}
\def\lden{[\kern-0.18em[}    %oeffnende Denotatklammern
\def\rden{]\kern-0.18em]}  %schliessende Denotatklammern
\def\quotientspace#1#2{{#1/_{\kern-.5ex{#2}}}}
\def\restrict#1#2{{#1\bigr|_{#2}}}
\def\Funcs{{\mbox{$\cF$}}}
\def\to{\longrightarrow}
\def\appo{@}
\def\termstructure#1#2{\cT\kern-.3ex\cE_{#1}(#2)}
\def\Termstructure#1{{\termstructure{#1}\Signat}}
\def\rulename#1{{\it {#1}}}
\def\algname#1#2{\rulename{#1(#2)}}
\def\bnormform#1{\left.#1\hspace*{-.4ex}\right\downarrow_\beta}
\def\benormform#1{\left.#1\hspace*{-.4ex}\right\downarrow_{\beta\eta}}
\def\Bnormform#1{\left.{#1}\hspace*{-.4ex}\right\downarrow_\beta}
\def\Benormform#1{\left.{#1}\hspace*{-.4ex}\right\downarrow_{\beta\eta}}
\def\ambnormform#1{{#1}\hspace*{-1.1ex}\downarrow_{\kern-.2em\scriptscriptstyle *}} % ``ambiguous'' normal form
\def\eqb{{\Metaeq_{\beta}}}
\def\eqe{{\Metaeq_{\eta}}}
\def\eqbe{{\Metaeq_{\beta\eta}}}
\def\convarrow{\rightarrow}
\newcommand{\convb}{\convarrow_{\beta}}
\newcommand{\conve}{\convarrow_{\eta}}
\def\Types{{\cT}}                     %set of type symbols
\def\ar{\rightarrow}
\def\typea{\alpha}
\def\typeb{\beta}
\def\typec{\gamma}
\def\typed{\delta}
\def\typebool{o}
\def\typeind{\iota}
\def\abtype#1{_{#1}}
\def\abtypea{\abtype\typea}
\def\abtypebool{\abtype\typebool}
\def\wff#1{\hbox{\it wff}_{#1}}
\def\Wff#1{\hbox{\it wff}_{#1}(\Signat)}
\def\cWff#1{{c\Wff{#1}}}
\def\cWffind{\cWff\typeind}
\def\cwffa{\cwff\typea}
\def\cWffa{\cWff\typea}
\def\Wffa{\Wff\typea}
\def\Wffb{\Wff{\beta}}
\def\Wffbool{\Wff\typebool}
\def\Wffall{\Wff{}}
\def\cWffbool{\cWff\typebool}
\def\cWffall{\cWff{}}
\def\Cwff#1{\hbox{\it cwff}_{#1}(\Signat)}
\def\cwff#1{\hbox{\it cwff}_{#1}}
\def\Wffcl#1{\Cwff{#1}}
\def\Wffclbool{\Cwff{\typebool}}
\def\Wffclall{\Wffcl{}}
\def\HOL{{\cH\kern-.4ex\cO\kern-.4ex\cL}}  % Higher-order Logic
\def\falseconst{\bF\abtypebool}
\def\trueconst{\bT\abtypebool}
\def\Calc{{\mathfrak T}}
\def\AndCalc{{\Calc_\beta}}
\def\NCalc{{\mathfrak N\kern -.1em\mathfrak K}}
\def\Ndcalc{{\NCalc_\beta}}
\def\NdcalcFB{{\NCalc_{\beta\propf\propb}}}
\def\allNdcalc{{\NCalc_\ast}}
\def\ndcalcbeta{\algname\NCalc{\beta}}
\def\ndcalceta{\algname\NCalc{\propeta}}
\def\ndcalcxi{\algname\NCalc{\propxi}}
\def\ndcalcf{\algname\NCalc{\propf}}
\def\ndcalcb{\algname\NCalc{\propb}}
\def\ndcalceqr{\algname\NCalc{=^r}}
\def\ndcalceql{\algname\NCalc{=^l}}
\def\ndcalchyp{\algname\NCalc{Hyp}}
\def\ndcalccontr{\algname\NCalc{Contr}}
\def\ndcalcnegi{\algname\NCalc{\neg I}}
\def\ndcalcnege{\algname\NCalc{\neg E}}
\def\ndcalcoril{\algname\NCalc{\lor I_L}}
\def\ndcalcorir{\algname\NCalc{\lor I_R}}
\def\ndcalcore{\algname\NCalc{\lor E}}
\def\ndcalcpii{\algname\NCalc{\Pi I}}
\def\ndcalcpie{\algname\NCalc{\Pi E}}
\def\premdivider{{\mbox{$\quad$}}}
\def\@lineskipamount{4pt}
\def\lowerhalf#1{\hbox{\raise -0.8\baselineskip\hbox{#1}}}
\def\inruleanhelp#1#2#3{\setbox\tempa=\hbox{$\displaystyle{\mathstrut #2}$}%
                        \setbox\tempd=\hbox{$\; #3$}%
                        \setbox\tempb=\vbox{\vskip 2pt\halign{##\cr
        \mud{#1}\cr
        \noalign{\vskip\the\lineskip}%
        \noalign{\hrule height 0pt}%
        \rig{\vbox to 0pt{\vss\hbox to 0pt{\copy\tempd \hss}\vss}}\cr
        \noalign{\hrule}%
        \noalign{\vskip\the\lineskip}%
        \mud{\copy\tempa}\cr}}%
                      \tempc=\wd\tempb
                      \advance\tempc by \wd\tempa
                      \divide\tempc by 2 }
\def\inrulean#1#2#3{{\inruleanhelp{#1}{#2}{#3}%
                     \hbox to \wd\tempa{\hss \box\tempb \hss}}}
\def\inrulebn#1#2#3#4{\inrulean{#1\premdivider #2}{#3}{#4}}
\def\inrulecn#1#2#3#4#5{\inrulean{#1\premdivider #2\premdivider #3}{#4}{#5}}
\def\ian#1#2#3{{\lineskip\@lineskipamount\inrulean{#1}{#2}{#3}}} %premise, conc, name
\def\ibn#1#2#3#4{{\lineskip\@lineskipamount\inrulebn{#1}{#2}{#3}{#4}}}  %prem1, prem2, conc, name
\def\ianc#1#2#3{{\lineskip\@lineskipamount\lowerhalf{\inruleanhelp{#1}{#2}{#3}%
                   \box\tempb\hskip\wd\tempd}}}
\def\ibnc#1#2#3#4{{\lineskip\@lineskipamount\ianc{#1\premdivider #2}{#3}{#4}}}
\def\icnc#1#2#3#4#5{{\lineskip\@lineskipamount\ianc{#1\premdivider #2\premdivider #3}{#4}{#5}}}
\def\Rulespacing{\renewcommand{\arraystretch}{4}%
 \arraycolsep 0em}
\newbox\tempa
\newbox\tempb
\newdimen\tempc
\newbox\tempd
\def\mud#1{\hfil $\displaystyle{#1}$\hfil}
\def\rig#1{\hfil $\displaystyle{#1}$}
\def\propf{\mathfrak{f}}
\def\propn{{\hspace*{-0.01cm}f\hspace*{-0.07cm}r}}
\def\propeta{\eta}
\def\propxi{\xi}
\def\propq{{\mathfrak{q}}}
\def\propb{{\mathfrak{b}}}
\def\PD{{\mbox{\hspace*{-0.02cm}}\beta}}
\def\PETA{{\mbox{\hspace*{-0.02cm}}\beta\mbox{\hspace*{-0.02cm}}\propeta}}
\def\PXI{{\mbox{\hspace*{-0.02cm}}\beta\mbox{\hspace*{-0.02cm}}\propxi}}
\def\PF{{\mbox{\hspace*{-0.02cm}}\beta\mbox{\hspace*{-0.02cm}}\propf}}
\def\PB{{\mbox{\hspace*{-0.02cm}}\beta\mbox{\hspace*{-0.02cm}}\propb}}
\def\PETAB{{\mbox{\hspace*{-0.02cm}}\beta\mbox{\hspace*{-0.02cm}}\propeta\mbox{\hspace*{-0.02cm}}\propb}}
\def\PXIB{{\mbox{\hspace*{-0.02cm}}\beta\mbox{\hspace*{-0.02cm}}\propxi\mbox{\hspace*{-0.02cm}}\propb}}
\def\PFB{{\mbox{\hspace*{-0.02cm}}\beta\mbox{\hspace*{-0.02cm}}\propf\mbox{\hspace*{-0.02cm}}\propb}}
\def\MOD{{\mathfrak{M}}}
\def\MODD{\MOD_\PD}
\def\MODETA{\MOD_\PETA}
\def\MODXI{\MOD_\PXI}
\def\MODF{\MOD_\PF}
\def\MODB{\MOD_\PB}
\def\MODETAB{\MOD_\PETAB}
\def\MODXIB{\MOD_\PXIB}
\def\MODFB{\MOD_\PFB}
\def\HE{{\mathfrak{H}}}
\def\STM{{\mathfrak{ST}}}
\def\MODALL{\MOD_*}
\def\Leibext#1{{\mbox{\sc EXT}_{\Leibeq}^{#1}}}
\def\Primext#1{{\mbox{\sc EXT}_{\Primeq}^{#1}}}
\def\Primexta{\Primext{\typea\ar\typeb}}
\def\Primexto{\Primext\typebool}
\def\Leibexta{\Leibext{\typea\ar\typeb}}
\def\Leibexto{\Leibext\typebool}
\def\Leibextf{\Leibext{\ar}}
\def\Primextf{\Primext{\ar}}
\def\simml{\stackrel{.}{\sim}}
\def\acc{\Gamma_{\mbox{\hspace*{-0.1cm}}\Sigma}}
\def\ACC#1{\mathfrak{Acc}_{#1}}
\def\ACCstar{{\ACC{*}}}
\def\ACCMODD{\ACC\PD}
\def\ACCMODETA{\ACC\PETA}
\def\ACCMODXI{\ACC\PXI}
\def\ACCMODF{\ACC\PF}
\def\ACCMODB{\ACC\PB}
\def\ACCMODETAB{\ACC\PETAB}
\def\ACCMODXIB{\ACC\PXIB}
\def\ACCMODFB{\ACC\PFB}
\def\absstar{\nabla_{\mbox{\hspace*{-0.08cm}}*}}
\def\absc{\nabla_{\mbox{\hspace*{-0.08cm}}c}}
\def\abssat{\nabla_{\mbox{\hspace*{-0.08cm}}sat}}
\def\absneg{\nabla_{\mbox{\hspace*{-0.08cm}}\neg}}
\def\absbe{\nabla_{\mbox{\hspace*{-0.08cm}}\propeta}}
\def\absxi{\nabla_{\mbox{\hspace*{-0.08cm}}\propxi}}
\def\absbeta{\nabla_{\mbox{\hspace*{-0.08cm}}\beta}}
\def\absor{\nabla_{\mbox{\hspace*{-0.08cm}}\vee}}
\def\absand{\nabla_{\mbox{\hspace*{-0.08cm}}\wedge}}
\def\absforall{\nabla_{\mbox{\hspace*{-0.08cm}}\forall}}
\def\absexists{\nabla_{\mbox{\hspace*{-0.08cm}}\exists}}
\def\absf{\nabla_{\mbox{\hspace*{-0.08cm}}\propf}}
\def\absb{\nabla_{\mbox{\hspace*{-0.08cm}}\propb}}
\def\abser{\nabla^{r}_{\mbox{\hspace*{-0.08cm}}\Primeq}}
\def\abses{\nabla^s_{\mbox{\hspace*{-0.08cm}}\Primeq}}
\def\abspl{\nabla^{\Leibeq}_{\mbox{\hspace*{-0.08cm}}\Primeq}}
\def\absplb{\nabla^{\Leibeq^-}_{\mbox{\hspace*{-0.08cm}}\Primeq^-}}
\def\abslp{\nabla^{\Primeq}_{\mbox{\hspace*{-0.08cm}}\Leibeq}}
\def\abslpb{\nabla^{\Primeq^-}_{\mbox{\hspace*{-0.08cm}}\Leibeq^-}}
\def\absrb{\nabla_{\mbox{\hspace*{-0.08cm}}\Leibeq}^{r}}
\def\absbb{\nabla_{\mbox{\hspace*{-0.08cm}}\Leibeq}^o}
\def\absfb{\nabla_{\mbox{\hspace*{-0.08cm}}\Leibeq}^\ar}
\def\absappb{\nabla_{\mbox{\hspace*{-0.08cm}}\Leibeq}^{App}}
\def\hintcstar{\stackrel{\leftarrow}{\nabla}_{\mbox{\hspace*{-0.08cm}}*}}
\def\hintdstar{\vec{\nabla}_{\mbox{\hspace*{-0.08cm}}*}}
\def\hintdc{\vec{\nabla}_{\mbox{\hspace*{-0.08cm}}c}}
\def\hintdsat{\vec{\nabla}_{\mbox{\hspace*{-0.08cm}}sat}}
\def\hintdneg{\vec{\nabla}_{\mbox{\hspace*{-0.08cm}}\neg}}
\def\hintdbe{\vec{\nabla}_{\mbox{\hspace*{-0.08cm}}\propeta}}
\def\hintdbeta{\vec{\nabla}_{\mbox{\hspace*{-0.08cm}}\beta}}
\def\hintdor{\vec{\nabla}_{\mbox{\hspace*{-0.08cm}}\vee}}
\def\hintdand{\vec{\nabla}_{\mbox{\hspace*{-0.08cm}}\wedge}}
\def\hintdforall{\vec{\nabla}_{\mbox{\hspace*{-0.08cm}}\forall}}
\def\hintdexists{\vec{\nabla}_{\mbox{\hspace*{-0.08cm}}\exists}}
\def\hintxi{\vec{\nabla}_{\mbox{\hspace*{-0.08cm}}\propxi}}
\def\hintdf{\vec{\nabla}_{\mbox{\hspace*{-0.08cm}}\propf}}
\def\hintdb{\vec{\nabla}_{\mbox{\hspace*{-0.08cm}}\propb}}
\def\hintdpl{\vec{\nabla}^{\Leibeq}_{\mbox{\hspace*{-0.08cm}}\Primeq}}
\def\hintder{\vec{\nabla}^r_{\mbox{\hspace*{-0.08cm}}\Primeq}}
\def\hintdleibrefl{\vec{\nabla}^{r}_{\mbox{\hspace*{-0.08cm}}\Leibeq}}
\def\hintdleibapp{\vec{\nabla}^{\ar}_{\mbox{\hspace*{-0.08cm}}\Leibeq}}
\def\hintdleibtrans{\vec{\nabla}^{tr}_{\mbox{\hspace*{-0.08cm}}\Leibeq}}
\def\hintsatneg{\overline{\nabla}_{\mbox{\hspace*{-0.08cm}}\neg}}
\def\hintsator{\overline{\nabla}_{\mbox{\hspace*{-0.08cm}}\vee}}
\def\hintsatforall{\overline{\nabla}_{\mbox{\hspace*{-0.08cm}}\forall}}
\def\hintsatforallbeta{\overline{\nabla}_{\mbox{\hspace*{-0.08cm}}\forall}^\beta}
\def\hintsatb{\overline{\nabla}_{\mbox{\hspace*{-0.08cm}}\propb}}
\def\hintsatxi{\overline{\nabla}_{\mbox{\hspace*{-0.08cm}}\propxi}}
\def\hintsatxibeta{\overline{\nabla}_{\mbox{\hspace*{-0.08cm}}\propxi}^\beta}
\def\hintsateta{\overline{\nabla}_{\mbox{\hspace*{-0.08cm}}\propeta}}
\def\hintsatf{\overline{\nabla}_{\mbox{\hspace*{-0.08cm}}\propf}}
\def\hintsatfbeta{\overline{\nabla}_{\mbox{\hspace*{-0.08cm}}\propf}^\beta}
\def\hintsatrefl{\overline{\nabla}_{\mbox{\hspace*{-0.08cm}}r}}
\def\hintpl{\overline{\nabla}^{\Leibeq}_{\mbox{\hspace*{-0.08cm}}\Primeq}}
\def\Scom{{\bf{S}}}
\def\Kcom{{\bf{K}}}
\def\HINT#1{\mathfrak{Hint}_{#1}}
\def\HINTstar{{\HINT{*}}}
\def\HINTMODD{\HINT\PD}
\def\HINTMODETA{\HINT\PETA}
\def\HINTMODXI{\HINT\PXI}
\def\HINTMODF{\HINT\PF}
\def\HINTMODB{\HINT\PB}
\def\HINTMODETAB{\HINT\PETAB}
\def\HINTMODXIB{\HINT\PXIB}
\def\HINTMODFB{\HINT\PFB}
\def\valprop{\mathfrak{L}}
\def\valnot#1{\valprop_\neg(#1)}
\def\valor#1{\valprop_\lor(#1)}
\def\valand#1{\valprop_\land(#1)}
\def\valimplies#1{\valprop_\implies(#1)}
\def\valequiv#1{\valprop_\follof(#1)}
\def\valpi#1#2{\valprop^{#1}_\forall(#2)}
\def\valsigma#1#2{\valprop^{#1}_\exists(#2)}
\def\valeq#1#2{\valprop^{#1}_\Primeq(#2)}
\newcommand{\bA}{{\mathbf{A}}}
\newcommand{\bB}{{\mathbf{B}}}
\newcommand{\bC}{{\mathbf{C}}}
\newcommand{\bD}{{\mathbf{D}}}
\newcommand{\bE}{{\mathbf{E}}}
\newcommand{\bF}{{\mathbf{F}}}
\newcommand{\bG}{{\mathbf{G}}}
\newcommand{\bH}{{\mathbf{H}}}
\newcommand{\bI}{{\mathbf{I}}}
\newcommand{\bL}{{\mathbf{L}}}
\newcommand{\bM}{{\mathbf{M}}}
\newcommand{\bN}{{\mathbf{N}}}
\newcommand{\bO}{{\mathbf{O}}}
\newcommand{\bP}{{\mathbf{P}}}
\newcommand{\bQ}{{\mathbf{Q}}}
\newcommand{\bT}{{\mathbf{T}}}
\newcommand{\bU}{{\mathbf{U}}}
\newcommand{\bW}{{\mathbf{W}}}
\newcommand{\bX}{{\mathbf{X}}}
\def\phi{\varphi}
\def\cA{{\mathcal{A}}}
\def\cB{{\mathcal{B}}}
\def\Cc{{\mathcal{C}}}
\def\cD{{\mathcal{D}}}
\def\cE{{\mathcal{E}}}
\def\cF{{\mathcal{F}}}
\def\cG{{\mathcal{G}}}
\def\cH{{\mathcal{H}}}
\def\cI{{\mathcal{I}}}
\def\cJ{{\mathcal{J}}}
\def\cL{{\mathcal{L}}}
\def\cM{{\mathcal{M}}}
\def\cO{{\mathcal{O}}}
\def\cP{{\mathcal{P}}}
\def\cS{{\mathcal{S}}}
\def\cT{{\mathcal{T}}}
\def\cV{{\mathcal{V}}}
\def\sema{{\sf a}}
\def\semA{{\sf A}}
\def\semb{{\sf b}}
\def\semB{{\sf B}}
\def\semc{{\sf c}}
\def\semd{{\sf d}}
\def\seme{{\sf e}}
\def\semf{{\sf f}}
\def\semg{{\sf g}}
\def\semh{{\sf h}}
\def\semH{{\sf H}}
\def\semG{{\sf G}}
\def\semi{{\sf i}}
\def\semk{{\sf k}}
\def\semn{{\sf n}}
\def\semp{{\sf p}}
\def\semP{{\sf P}}
\def\semq{{\sf q}}
\def\semr{{\sf r}}
\def\semw{{\sf w}}
\def\defins#1{{\defemph{#1}s}}
\def\defin#1{{\defemph{#1}}}
\def\defemph#1{{\em #1}}
\def\TFuncs{\Funcs_\Types}
\def\sigcard{{\aleph_s}}
\def\my@ref#1#2#3{#1~\ref{#2:#3}}
%% \newenvironment{myfig}[2]%
%% {\begin{figure}[tb]\def\myfiglabel{#1}\def\myfigcaption{{#2}}\begin{center}}
%% {\caption{\myfigcaption}\label{fig:\myfiglabel}\end{center}\end{figure}}
%% \def\myfigref#1{\my@ref{Figure}{fig}{#1}}
\def\thmnl{\strut\par\noindent}

%\def\absitem#1{\item[{\makebox[0.4cm][l]{$#1$}}]}
\def\absitem#1{\item[$#1$]}

